T\"oRF: Time-of-Flight Radiance Fields for Dynamic Scene View Synthesis

Neural networks can represent and accurately reconstruct radiance fields for static 3D scenes (e.g., NeRF). Several works extend these to dynamic scenes captured with monocular video, with promising performance. However, the monocular setting is known to be an under-constrained problem, and so methods rely on data-driven priors for reconstructing dynamic content. We replace these priors with measurements from a time-of-flight (ToF) camera, and introduce a neural representation based on an image formation model for continuous-wave ToF cameras. Instead of working with processed depth maps, we model the raw ToF sensor measurements to improve reconstruction quality and avoid issues with low reflectance regions, multi-path interference, and a sensor's limited unambiguous depth range. We show that this approach improves robustness of dynamic scene reconstruction to erroneous calibration and large motions, and discuss the benefits and limitations of integrating RGB+ToF sensors that are now available on modern smartphones.

==> figures/figure4_staticqualitative/magmaify_disp_bed_image.py <==
import glob
import os
import sys

from PIL import Image
#import matplotlib as mp
from matplotlib import cm
import numpy as np
from tqdm import tqdm

def gen_colormap(fname, disparity=False, our_range=None):
    img = Image.open(fname)
    # Convert back to grayscale
    img_data = np.array(img) 
    if len(img_data.shape) > 2:
        img_data = img_data[...,0]
    if our_range is not None:
        scale = our_range[1] - our_range[0]
        img_data -= our_range[0]
        img_data =img_data/scale
    
    #print(img_data)
    if disparity:
        img_data = 1 - img_data
    img_data = np.clip(cm.magma(img_data) * 255, 0, 255).astype(np.uint8)
    # Truncate alpha value
   # print(img_data.shape)
    return Image.fromarray(img_data[..., :3])

def get_min_max(fname):
    img = Image.open(fname)
    data = np.array(img)
    return np.min(data), np.max(data)
    #.save(new_fname)

def create_colormap(fname, our_range=None):
    dirname = os.path.dirname
    join = os.path.join
    image_mmodal_folder = dirname(dirname(fname))
    new_modal_folder = join(image_mmodal_folder, 'new_depths_colormap_rescaled')

    new_fname = join(new_modal_folder, os.path.splitext(os.path.basename(fname))[0] + '.png')
    if not os.path.exists(new_modal_folder):
        os.mkdir(new_modal_folder)
    gen_colormap(fname, disparity=False, our_range=our_range).save(new_fname)

def infolder_edit(fname):
    stub = os.path.splitext(fname)[0]
    new_fname = stub + '_magimified' + '.png'
    gen_colormap(fname, disparity=False).save(new_fname)

if __name__ == '__main__':
    fnames = glob.glob(sys.argv[1])
    my_min, my_max = zip(*[get_min_max(f) for f in fnames])
    my_min = min(my_min)
    my_max = max(my_max)
    my_max = min(my_max, 100)
    #print(my_min, my_max)
    for fname in tqdm(fnames):
        #my_min, my_max = get_min_max(fname)
        #print(my_min, my_max)
        
        #infolder_edit(fname)
        create_colormap(fname, our_range=(my_min,my_max))


==> figures/figure4_staticqualitative/magmaify_disp_image.py <==
import glob
import os
import sys

from PIL import Image
#import matplotlib as mp
from matplotlib import cm
import numpy as np
from tqdm import tqdm

def gen_colormap(fname, disparity=False):
    img = Image.open(fname)
    # Convert back to grayscale
    img_data = np.array(img) / 255.0
    if len(img_data.shape) > 2:
        img_data = img_data[...,0]
    if disparity:
        img_data = 1 - img_data
    img_data = np.clip(cm.magma(img_data) * 255, 0, 255).astype(np.uint8)
    # Truncate alpha value
    print(img_data.shape)
    return Image.fromarray(img_data[..., :3])

    #.save(new_fname)

def create_colormap(fname):
    dirname = os.path.dirname
    join = os.path.join
    image_mmodal_folder = dirname(dirname(fname))
    new_modal_folder = join(image_mmodal_folder, 'new_depths_colormap')

    new_fname = join(new_modal_folder, os.path.splitext(os.path.basename(fname))[0] + '.png')

    if not os.path.exists(new_modal_folder):
        os.mkdir(new_modal_folder)
    gen_colormap(fname, disparity=True).save(new_fname)

def infolder_edit(fname):
    stub = os.path.splitext(fname)[0]
    new_fname = stub + '_magimified' + '.png'
    gen_colormap(fname, disparity=True).save(new_fname)

if __name__ == '__main__':
    fnames = glob.glob(sys.argv[1])
    for fname in tqdm(fnames):
        #infolder_edit(fname)
        create_colormap(fname)


==> figures/figure4_staticqualitative/magmaify_image.py <==
import glob
import os
import sys
from PIL import Image
#import matplotlib as mp
from matplotlib import cm
import numpy as np
from tqdm import tqdm

def create_colormap(fname):
    dirname = os.path.dirname
    join = os.path.join
    image_mmodal_folder = dirname(dirname(fname))
    new_modal_folder = join(image_mmodal_folder, 'depths_colormap')
    if not os.path.exists(new_modal_folder):
        os.mkdir(new_modal_folder)
    
    img = Image.open(fname)
    # Convert back to grayscale
    #img_data = np.array(img)[...,0] / 255.0
    img_data = np.array(img) / 255.0
    img_data = np.clip(cm.magma(img_data) * 255, 0, 255).astype(np.uint8)
    new_fname = join(new_modal_folder, os.path.splitext(os.path.basename(fname))[0] + '.png')
    # Truncate alpha value
    Image.fromarray(img_data[..., :3]).save(new_fname)

if __name__ == '__main__':

    fnames = glob.glob(sys.argv[1] + "/*.png")
    for fname in tqdm(fnames):
        create_colormap(fname)

==> figures/figure6_limitations/old/magma/magmaify_image.py <==
import glob
import os
import sys
from PIL import Image
#import matplotlib as mp
from matplotlib import cm
import numpy as np
from tqdm import tqdm

def create_colormap(fname):
    dirname = os.path.dirname
    join = os.path.join
    image_mmodal_folder = dirname(dirname(fname))
    new_modal_folder = join(image_mmodal_folder, 'depths_colormap')
    if not os.path.exists(new_modal_folder):
        os.mkdir(new_modal_folder)
    
    img = Image.open(fname)
    # Convert back to grayscale
    img_data = np.array(img)[...,0] / 255.0
    #img_data = np.array(img) / 255.0
    img_data = np.clip(cm.magma(img_data) * 255, 0, 255).astype(np.uint8)
    new_fname = join(new_modal_folder, os.path.splitext(os.path.basename(fname))[0] + '.png')
    # Truncate alpha value
    Image.fromarray(img_data[..., :3]).save(new_fname)

if __name__ == '__main__':

    fnames = glob.glob(sys.argv[1] + "/*.png")
    for fname in tqdm(fnames):
        create_colormap(fname)
